Robust Registration of Gaussian Mixtures for Colour Transfer

We present a flexible approach to colour transfer inspired by techniques recently proposed for shape registration. Colour distributions of the palette and target images are modelled with Gaussian Mixture Models (GMMs) that are robustly registered to infer a non linear parametric transfer function. We show experimentally that our approach compares well to current techniques both quantitatively and qualitatively. Moreover, our technique is computationally the fastest and can take efficient advantage of parallel processing architectures for recolouring images and videos. Our transfer function is parametric and hence can be stored in memory for later usage and also combined with other computed transfer functions to create interesting visual effects. Overall this paper provides a fast user friendly approach to recolouring of image and video materials.

==> anc/code/L2RegistrationForCT/MATLAB/GaussTransform/CJianCost.c <==
#define SQR(X)  ((X)*(X))

#include <math.h>
/* #include <stdio.h> */

/* PLEASE READ THIS HEADER, IMPORTANT INFORMATION INSIDE */
#include "memory_layout_note.h"

#ifdef WIN32
__declspec( dllexport )
#endif
double CJianCost(const double* A, const double* B,const double* CorrA, const double* CorrB, int m, int n, int dim, int numCorr, double scale1 , double* grad)
{
	int i,j,d, indi, indj; 
    int id, jd;
	double dist_ij, cross_term = 0;
    double cost_ij;
	for (i=0;i<m*dim;++i) grad[i] = 0;
	for (i=0;i<numCorr;++i)
	{
		indi = CorrA[i];
		indj = CorrB[i];
			dist_ij = 0;
			for (d=0;d<dim;++d)
			{
                id = indi*dim + d;
                jd = indj*dim + d;
				dist_ij = dist_ij + SQR( A[id] - B[jd]);
			}
            cost_ij = exp(-dist_ij/SQR(scale1));
			for (d=0;d<dim;++d){
                id = indi*dim + d;
                jd = indj*dim + d;
                grad[id] += -cost_ij*2*(A[id] - B[jd]);
            }
           
			cross_term += cost_ij;
	}
	for (i=0;i<m*dim;++i) {
		grad[i]/=(SQR(scale1));
	}

	return cross_term;
}

==> anc/code/L2RegistrationForCT/MATLAB/GaussTransform/GaussTransform.c <==
/*%%=====================================================================
%% Project:   Pointset Registration using Gaussian Mixture Model
%% Module:    $RCSfile: GaussTransform.c,v $
%% Language:  C
%% Author:    $Author: bing.jian $
%% Date:      $Date: 2008-11-13 21:34:29 +0000 (Thu, 13 Nov 2008) $
%% Version:   $Revision: 109 $
%%=====================================================================*/

#define SQR(X)  ((X)*(X))

#include <math.h>
//#include <stdio.h> 

/* PLEASE READ THIS HEADER, IMPORTANT INFORMATION INSIDE */
#include "memory_layout_note.h"

#ifdef WIN32
__declspec( dllexport )
#endif
double GaussTransform(const double* A, const double* B,  int m, int n, int dim, double scale, double* grad)
{
	//FILE *ptr_file;
	//ptr_file =fopen("output5.txt", "w");
	int i,j,d; 
    int id, jd;
	double dist_ij, cross_term = 0;
    double cost_ij;
	for (i=0;i<m*dim;++i) grad[i] = 0;
	for (i=0;i<m;++i)
	{
		for (j=0;j<n;++j)
		{
			dist_ij = 0;
			for (d=0;d<dim;++d)
			{
                id = i*dim + d;
                jd = j*dim + d;
				dist_ij = dist_ij + SQR( A[id] - B[jd]);
			}
            cost_ij = exp(-dist_ij/SQR(scale));
			//fprintf(ptr_file,"cost_ij %f \n", cost_ij);
            for (d=0;d<dim;++d){
                id = i*dim + d;
                jd = j*dim + d;
                grad[id] += -cost_ij*2*(A[id] - B[jd]);
            }
			cross_term += cost_ij;
		}
		/* printf("cross_term = %.3f\n", cross_term); */
	}
	for (i=0;i<m*dim;++i) {
		grad[i]/=(m*n*SQR(scale));
	}
	//fclose(ptr_file);
	return cross_term/(m*n);
}


==> anc/code/L2RegistrationForCT/MATLAB/GaussTransform/GaussTransform.m <==
% [f, grad] = GaussTransform(A,B,scale)
% The inner product between two spherical Gaussian mixtures computed using the Gauss Transform.
% The centers of the two mixtures are given in terms of two point sets A and B (of same dimension d)
% represented by an mxd matrix and an nxd matrix, respectively.
% It is assumed that all the components have the same covariance matrix represented by 
% a scale parameter (scale).  Also, in each mixture, all the components are equally weighted.

%%  $Author: bjian $
%%  $Date: 2008/04/06 03:59:15 $
%%  $Revision: 1.1 $  
function [f,g] = GaussTransform(A,B,scale)	

if exist('mex_GaussTransform','file')
    [f,g] = mex_GaussTransform(A',B',scale);
    g = g';
else
    message = ['Precompiled GaussTransform module not found.\n' ...
        'If the corresponding MEX-functions exist, run the following command:\n' ...
        'mex mex_GaussTransform.c GaussTransform.c'];
    message_id = 'MATLAB:MEXNotFound';
    error (message_id, message);
    
end


==> anc/code/L2RegistrationForCT/MATLAB/GaussTransform/GaussTransformCorr.m <==
% [f, grad] = GaussTransform(A,B,scale)
% The inner product between two spherical Gaussian mixtures computed using the Gauss Transform.
% The centers of the two mixtures are given in terms of two point sets A and B (of same dimension d)
% represented by an mxd matrix and an nxd matrix, respectively.
% It is assumed that all the components have the same covariance matrix represented by 
% a scale parameter (scale).  Also, in each mixture, all the components are equally weighted.

%%  $Author: bjian $
%%  $Date: 2008/04/06 03:59:15 $
%%  $Revision: 1.1 $  
function [f, g] = GaussTransformCorr(A,B,scale, corrA, corrB)	

if exist('mex_CJianCost','file')
    [f,g] = mex_CJianCost(A',B', corrA, corrB, scale);
    g = g';
else
    message = ['Precompiled mex_CJianCost module not found.\n' ...
        'If the corresponding MEX-functions exist, run the following command:\n' ...
        'mex mex_CJianCost.c CJianCost.c'];
    message_id = 'MATLAB:MEXNotFound';
    error (message_id, message);
    
end


==> anc/code/L2RegistrationForCT/MATLAB/GaussTransform/memory_layout_note.h <==
/*
 Note:  the assumed memory layout is point-wise contiguous, 
 i.e. the j-th coordinate of the i-th point is at location  
 (i*d + j) where d is the dimensionality. Thus, the MATLAB 
 mex-function expects an input matrix where each point is a 
 d-dimensional column vector as MATLAB is column-major while 
 the input array to the NumPy should place each point as a 
 d-dimensional row vector since NumPy is row-major.
*/


==> anc/code/L2RegistrationForCT/MATLAB/GaussTransform/mex_CJianCost.c <==
/*%%=====================================================================
%% Project:   Pointset Registration using Gaussian Mixture Model
%% Module:    $RCSfile: mex_GaussTransform.c,v $
%% Language:  C
%% Author:    $Author: bing.jian $
%% Date:      $Date: 2008-11-13 21:34:29 +0000 (Thu, 13 Nov 2008) $
%% Version:   $Revision: 109 $
%%=====================================================================*/

#include "mex.h"

double CJianCost(double* A, double* B, double* CorrA, double* CorrB, int m, int n, int dim, int numCorr, double scale1 , double* grad);//, double* grad);
void mexFunction(int nlhs,       mxArray *plhs[],
		 int nrhs, const mxArray *prhs[])
{
    /* Declare variables */ 
    int m, n, dim, numCorr; 
    double *A, *B, *result, scale1, *grad;
	double *CorrA, *CorrB;
    
    /* Check for proper number of input and output arguments */    
    if (nrhs != 5) {
	mexErrMsgTxt("Five input arguments required.");
    } 
    if (nlhs > 2){
	mexErrMsgTxt("Too many output arguments.");
    }
    
    /* Check data type of input argument */
    if (!(mxIsDouble(prhs[0]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    if (!(mxIsDouble(prhs[1]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    if (!(mxIsDouble(prhs[2]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    
    /* Get the number of elements in the input argument */
    /* elements=mxGetNumberOfElements(prhs[0]); */
    /* Get the data */
    A = (double *)mxGetPr(prhs[0]);
    B = (double *)mxGetPr(prhs[1]);
	CorrA = (double *)mxGetPr(prhs[2]);
	CorrB = (double *)mxGetPr(prhs[3]);
    scale1 = mxGetScalar(prhs[4]);
  	/* Get the dimensions of the matrix input A&B. */
  	m = mxGetN(prhs[0]);//Get the number of columns in the array A
  	n = mxGetN(prhs[1]);
  	dim = mxGetM(prhs[0]);
	numCorr = mxGetN(prhs[2]);
  	if (mxGetM(prhs[1])!=dim)
  	{
  		mexErrMsgTxt("The two input point sets should have same dimension.");
  	}
    /* Allocate the space for the return argument */
    plhs[0] = mxCreateDoubleMatrix(1,1,mxREAL);
    plhs[1] = mxCreateDoubleMatrix(dim,m,mxREAL);
    result = mxGetPr(plhs[0]);
    grad = mxGetPr(plhs[1]);
    *result = CJianCost(A, B,CorrA, CorrB, m, n, dim, numCorr, scale1, grad);
    
}



==> anc/code/L2RegistrationForCT/MATLAB/GaussTransform/mex_GaussTransform.c <==
/*%%=====================================================================
%% Project:   Pointset Registration using Gaussian Mixture Model
%% Module:    $RCSfile: mex_GaussTransform.c,v $
%% Language:  C
%% Author:    $Author: bing.jian $
%% Date:      $Date: 2008-11-13 21:34:29 +0000 (Thu, 13 Nov 2008) $
%% Version:   $Revision: 109 $
%%=====================================================================*/

#include "mex.h"

double GaussTransform(double* A, double* B, int m, int n, int dim, double scale, double* grad);
void mexFunction(int nlhs,       mxArray *plhs[],
		 int nrhs, const mxArray *prhs[])
{
    /* Declare variables */ 
    int m, n, dim; 
    double *A, *B, *result, *grad, scale;
    
    /* Check for proper number of input and output arguments */    
    if (nrhs != 3) {
	mexErrMsgTxt("Three input arguments required.");
    } 
    if (nlhs > 2){
	mexErrMsgTxt("Too many output arguments.");
    }
    
    /* Check data type of input argument */
    if (!(mxIsDouble(prhs[0]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    if (!(mxIsDouble(prhs[1]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    if (!(mxIsDouble(prhs[2]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    
    /* Get the number of elements in the input argument */
    /* elements=mxGetNumberOfElements(prhs[0]); */
    /* Get the data */
    A = (double *)mxGetPr(prhs[0]);
    B = (double *)mxGetPr(prhs[1]);
    scale = mxGetScalar(prhs[2]);
  	/* Get the dimensions of the matrix input A&B. */
  	m = mxGetN(prhs[0]);
  	n = mxGetN(prhs[1]);
  	dim = mxGetM(prhs[0]);
  	if (mxGetM(prhs[1])!=dim)
  	{
  		mexErrMsgTxt("The two input point sets should have same dimension.");
  	}
    /* Allocate the space for the return argument */
    plhs[0] = mxCreateDoubleMatrix(1,1,mxREAL);
    plhs[1] = mxCreateDoubleMatrix(dim,m,mxREAL);
    result = mxGetPr(plhs[0]);
    grad = mxGetPr(plhs[1]);
    *result = GaussTransform(A, B, m, n, dim, scale, grad);
    
}


==> anc/code/L2RegistrationForCT/MATLAB/GaussTransform/mg_initialiseMexFilesGT.m <==
mex mex_CJianCost.c CJianCost.c
mex mex_GaussTransform.c GaussTransform.c

==> anc/code/L2RegistrationForCT/MATLAB/Recolour/mg_recolourTarget.m <==
function [ finalResult ] = mg_recolourTarget( target, param, ctrl_pts, colourSpace )
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here
A = ((imread(target)));
if(strcmp(colourSpace, 'LAB'))
    A = rgb2lab(A);
end
[fnrows, fncols, d] = size(A);
fullT = reshape(double(A),fnrows*fncols,3);
newFrame = mg_transform_tps_parallel(param, fullT, ctrl_pts);
if(strcmp(colourSpace, 'LAB'))
    newFrame = 255*lab2rgb(newFrame);
end
finalResult = reshape(newFrame, [fnrows fncols 3]);
finalResult = uint8(finalResult);

==> anc/code/L2RegistrationForCT/MATLAB/Recolour/mg_recolourTargetM.m <==
function [ finalResult ] = mg_recolourTargetM( target, targetMask, paramB, paramW, ctrl_pts, colourSpace )
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here
A = ((imread(target)));
if(strcmp(colourSpace, 'LAB'))
    A = rgb2lab(A);
end
[fnrows, fncols, d] = size(A);
fullT = reshape(double(A),fnrows*fncols,3);
M = imread(targetMask);
nM = imresize(M, [fnrows, fncols]);
fullM = double(reshape(M(:,:,1),fnrows*fncols,1));
fullM = fullM./255;
newFrame = mg_transform_parallel_mask(paramB,paramW,fullM,fullT, ctrl_pts);%recolour target image in parallel
if(strcmp(colourSpace, 'LAB'))
    newFrame = 255*lab2rgb(newFrame);
end

finalResult = reshape(newFrame, [fnrows fncols 3]);
finalResult = uint8(finalResult);





==> anc/code/L2RegistrationForCT/MATLAB/auxilliary/determine_border.m <==
function [axis_limits] = determine_border(Model, Scene)
%%=====================================================================
%% Module:    $RCSfile: determine_border.m,v $
%% Language:  MATLAB
%% Author:    $Author: bing.jian $
%% Date:      $Date: 2008-11-13 16:34:29 -0500 (Thu, 13 Nov 2008) $
%% Version:   $Revision: 109 $
%%=====================================================================

dim = size(Scene,2);
axis_limits = zeros(dim,2);
for i=1:dim
    min_i = min([Scene(:,i);Model(:,i)]);
    max_i = max([Scene(:,i);Model(:,i)]);
    margin_i = (max_i-min_i)*0.05;
    axis_limits(i,:) = [min_i - margin_i max_i+margin_i];
end



==> anc/code/L2RegistrationForCT/MATLAB/auxilliary/set_bounds.m <==
% prepare the parameters for optimization 
function [x0, Lb, Ub] = set_bounds(motion)
%%=====================================================================
%% $RCSfile: set_bounds.m,v $
%% $Author: bing.jian $
%% $Date: 2008-11-13 21:34:29 +0000 (Thu, 13 Nov 2008) $
%% $Revision: 109 $
%%=====================================================================

switch lower(motion)
    case 'rigid2d'
        x0 = [0,0,0];    %[ translation_x, translation_y,  rotation_theta]
        MAX_DX = 80;  MAX_DY = 80;   MAX_DTHETA = pi;
        MIN_DX = -80;  MIN_DY = -80;   MIN_DTHETA = -pi;
        Lb = [MIN_DX; MIN_DY; MIN_DTHETA];
        Ub = [MAX_DX; MAX_DY; MAX_DTHETA];
    case 'rigid3d'     %[unit quaternion,  translation_xyz]
       x0 = [0,0,0, 1, 0, 0, 0];
       MAX_DX = 40;
       MAX_DY = 40;
       MAX_DZ = 40;
       MIN_DX = -40;
       MIN_DY = -40;
       MIN_DZ = -40;
       Lb = [-1 ; -1; -1; -1; MIN_DX; MIN_DY; MIN_DZ;];
       Ub = [1 ; 1; 1; 1; MAX_DX; MAX_DY; MAX_DZ;];
    case 'affine2d'
        d = 2;
        x0 = repmat([zeros(1,d) 1],1,d);  %[translation_xy, reshape(eye(2),1,4)]
        MAX_DX = 40;
        MAX_DY = 40;
        MIN_DX = -40;
        MIN_DY = -40;
        Lb = [MIN_DX; MIN_DY; -inf; -inf; -inf; -inf];
        Ub = [MAX_DX; MAX_DY; inf; inf; inf; inf];
    case 'affine3d'      
        d = 3;
        x0 = repmat([zeros(1,d) 1],1,d);  %[translation_xyz, reshape(eye(3),1,9)]
        MAX_DX = 100;
        MAX_DY = 100;
        MAX_DZ = 100;
        MIN_DX = -100;
        MIN_DY = -100;
        MIN_DZ = -100;
        Lb = [MIN_DX; MIN_DY; MIN_DZ; 0; -inf; -inf; -inf; 0; -inf; -inf; -inf; 0];
        Ub = [MAX_DX; MAX_DY; MAX_DZ; inf; inf; inf; inf; inf; inf; inf; inf; inf];
    otherwise
        error('Unknown motion type');
end;




==> anc/code/L2RegistrationForCT/MATLAB/auxilliary/set_ctrl_pts.m <==
function [ctrl_pts] = set_ctrl_pts(M,S, interval, d, colourSpace)
%%=====================================================================
%% Project:   Point Set Registration using Gaussian Mixture Model
%% Module:    $RCSfile: set_ctrl_pts.m,v $
%% Language:  MATLAB
%% Author:    $Author: bing.jian $
%% Date:      $Date: 2008-11-13 21:34:29 +0000 (Thu, 13 Nov 2008) $
%% Version:   $Revision: 109 $
%% i this the functions
%%=====================================================================

if(strcmp(colourSpace, 'LAB'))

    x_min = 0;
    x_max = 100;
    y_min = -100;
    y_max = 100;
        if(d ==2)
            [x,y] = ndgrid(linspace(x_min,x_max,interval), linspace(y_min,y_max,interval));
            n_pts = interval*interval;
            ctrl_pts = [reshape(x,n_pts,1) reshape(y,n_pts,1)];    
        else
            z_min = -110;
            z_max = 100;
            [x,y,z] = ndgrid(linspace(x_min,x_max,interval), linspace(y_min,y_max,interval),linspace(z_min,z_max,interval));
            n_pts = interval*interval*interval;
            ctrl_pts = [reshape(x,n_pts,1) reshape(y,n_pts,1) reshape(z,n_pts,1)];    
        end
else
    x_min = 0;
    x_max = 255;
    y_min = 0;
    y_max = 255;
        if(d ==2)
            [x,y] = ndgrid(linspace(x_min,x_max,interval), linspace(y_min,y_max,interval));
            n_pts = interval*interval;
            ctrl_pts = [reshape(x,n_pts,1) reshape(y,n_pts,1)];    
        else
            z_min = 0;
            z_max = 255;
            [x,y,z] = ndgrid(linspace(x_min,x_max,interval), linspace(y_min,y_max,interval),linspace(z_min,z_max,interval));
            n_pts = interval*interval*interval;
            ctrl_pts = [reshape(x,n_pts,1) reshape(y,n_pts,1) reshape(z,n_pts,1)];    
        end
 end
 end

==> anc/code/L2RegistrationForCT/MATLAB/clustering/mg_applyKMeans.m <==
function [ cluster_center ] = mg_applyKMeans(image,nColors)
%apply the k means algorithm to the image to find k colours that represent
%it well 
[n,m,d] = size(image); 
image = imresize(image, [300 350]);
ab = double(image);
nrows = size(ab,1);
ncols = size(ab,2);
if(d == 3)
    ab = reshape(ab,nrows*ncols,d);
    [cluster_idx, cluster_center] = kmeans(ab,nColors, 'distance','sqEuclidean','MaxIter', 1000);
end
end



==> anc/code/L2RegistrationForCT/MATLAB/clustering/mg_quantImage.m <==
function [X] = mg_quantImage( RGB, n)
%apply matlab's rgb2ind to the RGB values given in 'RGB' to find n colors.
[im,quant] = rgb2ind(RGB, n);
X = unique(255*quant, 'rows'); 

end



==> anc/code/L2RegistrationForCT/MATLAB/gmmreg_L2_corr.m <==
%function [param, tt] = GMMReg(model, scene, scale, motion, display, init_param);
%   'model' and 'scene'  are two point sets
%   'scale' is a free scalar parameter
%   'motion':  the transformation model, can be
%         ['rigid2d', 'rigid3d', 'affine2d', 'affine3d']
%         The default motion model is 'rigid2d' or 'rigid3d' depending on
%         the input dimension
%   'display': display the intermediate steps or not.
%   'init_param':  initial parameter

function [param, transformed_model, history, config] = gmmreg_L2_corr(config, corrA, corrB)
%%=====================================================================
%% $Author: bing.jian $
%% $Date: 2009-02-10 07:13:49 +0000 (Tue, 10 Feb 2009) $
%% $Revision: 121 $
%%=====================================================================

% todo: use the statgetargs() in statistics toolbox to process parameter name/value pairs
% Set up shared variables with OUTFUN
history.x = [ ];
history.fval = [ ];
if nargin<1
    error('Usage: gmmreg_L2_corr(config)');
end
[n,d] = size(config.model); % number of points in model set
if (d~=2)&&(d~=3)
    error('The current program only deals with 2D or 3D point sets.');
end

if(config.iter >1)
    options = optimset(  'LargeScale','off','GradObj','on', 'TolFun',1*10^(-3), 'TolX',1e-3, 'TolCon', 1e-3);
else
    options = optimset(  'LargeScale','off','GradObj','on', 'TolFun',1*10^(-10), 'TolX',1e-10, 'TolCon', 1e-10);
end
%options = optimset(options, 'outputfcn',@outfun);
options = optimset(options, 'MaxFunEvals', config.max_iter, 'MaxIter', config.max_iter);
options = optimset(options, 'GradObj', 'on');


switch lower(config.functionType)
    case 'tps'
        scene = config.scene;
        scale = config.scale;
        alpha = config.alpha;
        beta = config.beta;

        [n,d] = size(config.ctrl_pts);
        [m,d] = size(config.model);
        [K,U] = compute_kernel(config.ctrl_pts, config.model);
        Pm = [ones(m,1) config.model];
        Pn = [ones(n,1) config.ctrl_pts];
        PP = null(Pn');  % or use qr(Pn)
        basis = [Pm U*PP];
        kernel = PP'*K*PP;

        init_tps = config.init_tps;  % it should always be of size d*(n-d-1)
        if isempty(config.init_affine)
            % for your convenience, [] implies default affine
            config.init_affine = repmat([zeros(1,d) 1],1,d);
        end
        if config.opt_affine % optimize both affine and tps
            init_affine = [ ];
            x0 = [config.init_affine init_tps(end+1-d*(n-d-1):end)];
        else % optimize tps only
            init_affine = config.init_affine;
            x0 = init_tps(end+1-d*(n-d-1):end);
        end
        tic
        param = fminunc(@(x)gmmreg_L2_tps_costfunc_corr(x, init_affine, basis, kernel, scene, scale, alpha, beta, n, d, corrA, corrB), x0,  options);
        toc
        transformed_model = mg_transform_tps_parallel(param, config.model, config.ctrl_pts);
        if config.opt_affine
            config.init_tps = param(end+1-d*(n-d-1):end);
            config.init_affine = param(1:d*(d+1));
        else
            config.init_tps = param;
        end
    otherwise
        x0 = config.init_param;
        tic
        param = fmincon(@gmmreg_L2_costfunc_corr, x0, [ ],[ ],[ ],[ ], config.Lb, config.Ub, [ ], options, config, corrA, corrB);
        toc
        transformed_model = transform_pointset(config.model, config.functionType, param);
        config.init_param = param;
end


    function stop = outfun(x,optimValues,state,varargin)
     stop = false;
     switch state
         case 'init'
             if config.display>0
               set(gca,'FontSize',16);
             end
         case 'iter'
               history.fval = [history.fval; optimValues.fval];
               history.x = [history.x; reshape(x,1,length(x))];
               if config.display>0
                   hold off
                   switch lower(config.functionType)
                       case 'tps'
                           transformed = transform_pointset(config.model, config.functionType, x, config.ctrl_pts,init_affine);
                       otherwise
                           transformed = transform_pointset(config.model, config.functionType, x);
                   end
                   dist = L2_distance(transformed,config.scene,config.scale);
                   DisplayPoints(transformed,config.scene,d);
                   title(sprintf('L2distance: %f',dist));
                   drawnow;
               end
         case 'done'
              %hold off
         otherwise
     end
    end


end



function [dist] = L2_distance(model, scene, scale)
    dist = GaussTransform(model,model,scale) + GaussTransform(scene,scene,scale) - 2*GaussTransform(model,scene,scale);
end






==> anc/code/L2RegistrationForCT/MATLAB/gmmreg_rbf_L2.m <==
function [param, transformed_model, history, config] = gmmreg_rbf_L2(config)
%%=====================================================================
%% This function is based on gmmreg_L2, written by Jian et al and available for download here:https://github.com/bing-jian/gmmreg
%% these steps are detailed further in 'Robust Point Set Registration
%% Using Gaussian Mixture Models'
%%=====================================================================

history.x = [ ];
history.fval = [ ];
if nargin<1
    error('Usage: gmmreg_L2(config)');
end
[n,d] = size(config.model); % number of points in model set
if (d~=2)&&(d~=3)
    error('The current program only deals with 2D or 3D point sets.');
end

% Restrict the number of iterations for the first few annealling steps, if
% there are too many iterations when the scale is too large, a bad solution
% may be reached.
if(config.iter >1)
    options = optimset( 'LargeScale','off','GradObj','on', 'TolFun',1e-3, 'TolX',1e-3, 'TolCon', 1e-3);
else
    options = optimset(  'LargeScale','off','GradObj','on', 'TolFun',1*10^(-10), 'TolX',1e-10, 'TolCon', 1e-10);
end
%options = optimset(options, 'outputfcn',@outfun, 'PlotFcns', @optimplotfval );
options = optimset(options, 'MaxFunEvals', config.max_iter, 'MaxIter', config.max_iter);
options = optimset(options, 'GradObj', 'on');
options = optimset(options, 'Display', 'off');

switch lower(config.functionType)
    %when an rbf transformation is chosen
    case 'rbf'
        scene = config.scene;
        scale = config.scale;
        alpha = config.alpha;
        beta = config.beta;

        [n,d] = size(config.ctrl_pts);
        [m,d] = size(config.model);
        [U, K] = compute_rbf_kernel(config.ctrl_pts, config.model, config.kernel, config.kernelParam);
        Pm = [ones(m,1) config.model];
        Pn = [ones(n,1) config.ctrl_pts];
        %PP = null(Pn');  % or use qr(Pn)
        basis = [Pm U];
        %kernel = PP'*K*PP;

        init_rbf = config.init_rbf;  % it should always be of size d*(n-d-1)
        if isempty(config.init_affine)
            % for your convenience, [] implies default affine
            config.init_affine = repmat([zeros(1,d) 1],1,d);
        end
        if config.opt_affine % optimize both affine and tps
            init_affine = [ ];
            x0 = [config.init_affine init_rbf(1:end)];
        else % optimize tps only
            init_affine = config.init_affine;
            x0 = init_rbf(end+1-d*(n-d-1):end);
        end
       [ param,fval,exitflag,output,grad,hessian]  = fminunc(@(x)gmmreg_L2_rbf_costfunc(x, init_affine, basis, scene, scale, alpha, beta, n, d, K), x0,  options);
        transformed_model = mg_transform_rbf_parallel(param, config.model, config.ctrl_pts, config.kernel, config.kernelParam);
        if config.opt_affine
            config.init_rbf = param((d*(d+1))+1:end);
            config.init_affine = param(1:d*(d+1));
        else
            config.init_rbf = param;
        end
   %when an affine transformation is chosen
   case 'affine'
        x0 = config.init_param;
        param = fmincon(@gmmreg_L2_costfunc, x0, [ ],[ ],[ ],[ ], config.Lb, config.Ub, [ ], options, config);
        transformed_model = transform_pointset(config.model, 'affine3d', param);
        config.init_param = param;
    %when a tps transformation is chosen    
    case 'tps'
        scene = config.scene;
        scale = config.scale;
        alpha = config.alpha;
        beta = config.beta;

        [n,d] = size(config.ctrl_pts);
        [m,d] = size(config.model);
        [K,U] = compute_kernel(config.ctrl_pts, config.model);
        Pm = [ones(m,1) config.model];
        Pn = [ones(n,1) config.ctrl_pts];
        PP = null(Pn');  
        basis = [Pm U*PP];
        kernel = PP'*K*PP;

        init_tps = config.init_tps;  
        if isempty(config.init_affine)
            config.init_affine = repmat([zeros(1,d) 1],1,d);
        end
        if config.opt_affine % optimize both affine and tps
            init_affine = [ ];
            x0 = [config.init_affine init_tps(end+1-d*(n-d-1):end)];
        else % optimize tps only
            init_affine = config.init_affine;
            x0 = init_tps(end+1-d*(n-d-1):end);
        end
        
        %minimise the cost function 
        [param] = fminunc(@(x)gmmreg_L2_tps_costfunc(x, init_affine, basis, kernel, scene, scale, alpha, beta, n, d), x0,  options);
        
        transformed_model = mg_transform_tps_parallel(param, config.model, config.ctrl_pts);
        if config.opt_affine
            config.init_tps = param(end+1-d*(n-d-1):end);
            config.init_affine = param(1:d*(d+1));
        else
            config.init_tps = param;
        end
end

    function stop = outfun(x,optimValues,state,varargin)
     stop = false;
     switch state
         case 'init'
             if config.display>0
               set(gca,'FontSize',16);
             end
         case 'iter'
               history.fval = [history.fval; optimValues.fval];
               history.x = [history.x; reshape(x,1,length(x))];
               if config.display>0
                   hold off
                   switch lower(config.functionType)
                       case 'tps'
                           transformed = transform_pointset(config.model, config.functionType, x, config.ctrl_pts,init_affine);
                       otherwise
                           transformed = transform_pointset(config.model, config.functionType, x);
                   end
                   dist = L2_distance(transformed,config.scene,config.scale);
                   DisplayPoints(transformed,config.scene,d);
                   title(sprintf('L2distance: %f',dist));
                   drawnow;
               end
         case 'done'
              %hold off
         otherwise
     end
    end


end



function [dist] = L2_distance(model, scene, scale)
    dist = GaussTransform(model,model,scale) + GaussTransform(scene,scene,scale) - 2*GaussTransform(model,scene,scale);
end






==> anc/code/L2RegistrationForCT/MATLAB/mg_initialize_config.m <==
function [config] = mg_initialize_config(model, scene, colourSpace)

config.model = model;
config.scene = scene;
% estimate the scale from the covariance matrix
[n,d] = size(model);
config.scale = power(det(model'*model/n), 1/(2^d));
config.display = 0;
config.init_param = [ ];
config.max_iter = 10000;
config.normalize = 0;
config.functionType = 'TPS';
config.AnnSteps = 5; %found that the best value it 5. 
config.scale = (2^(config.AnnSteps-1))*(config.scale);
switch lower(config.functionType)
    case 'tps'
        interval = 5;%found that the best value it 5. 
        config.ctrl_pts =  set_ctrl_pts(model, scene, interval, d, colourSpace);%set control points in a regular grid spanning the colour space 
        config.alpha = 1 - 0.000003;
        config.beta = 0.000003; % this value controls the strength of the regulsrisation term, we found 0.000003 gives the best results. 
        config.opt_affine = 1;
        [n,d] = size(config.ctrl_pts); % number of points in model set
        config.init_tps = zeros(n-d-1,d);
        init_affine = repmat([zeros(1,d) 1],1,d);
        config.init_param = [init_affine zeros(1, d*n-d*(d+1))];
        config.init_affine = [ ];
end



==> anc/code/L2RegistrationForCT/MATLAB/mg_initialize_config_corr.m <==
function [config] = mg_initialize_config_corr(model, scene,colourSpace, varargin)

config.model = model;
config.scene = scene;
% estimate the scale from the covariance matrix
[n,d] = size(model);
config.scale = power(det(model'*model/n), 1/(2^d));
config.display = 0;
config.init_param = [ ];
config.max_iter = 10000;
config.normalize = 0;
config.functionType = 'TPS';
config.AnnSteps = 1; %found that the best value it 1. 
config.scale = (2^(config.AnnSteps-1))*(config.scale);
switch lower(config.functionType)
    case 'tps'
        interval = 5;%found that the best value it 5. 
        config.ctrl_pts =  set_ctrl_pts(model, scene, interval, d, colourSpace);%set control points in a regular grid spanning the colour space 
        config.alpha = 1 - 0.003;
        config.beta = 0.003; % this value controls the strength of the regulsrisation term, we found 0.003 gives the best results when correspondences used
        config.opt_affine = 1;
        [n,d] = size(config.ctrl_pts); % number of points in model set
        config.init_tps = zeros(n-d-1,d);
        init_affine = repmat([zeros(1,d) 1],1,d);
        config.init_param = [init_affine zeros(1, d*n-d*(d+1))];
        config.init_affine = [ ];
end




==> anc/code/L2RegistrationForCT/MATLAB/registration/compute_kernel.m <==
%% compute the kernel and basis matrix for thin-plate splines
%% reference:  Landmark-based Image Analysis, Karl Rohr, p195 
function [K,U] = compute_kernel(ctrl_pts,landmarks, lambda)
%%=====================================================================
%% $RCSfile: compute_kernel.m,v $
%% $Author: bing.jian $
%% $Date: 2008-11-30 23:09:59 +0000 (Sun, 30 Nov 2008) $
%% $Revision: 116 $
%%=====================================================================

[n,d] = size(ctrl_pts);
if (nargin<3)
    lambda = 0;
end
%K = zeros(n);
K = lambda*ones(n); %% K only depends on ctrl_pts and lambda
switch d
  case 2
    for i=1:n
        for j=1:n
            r = norm(ctrl_pts(i,1:2) - ctrl_pts(j,1:2));
            if (r>0)
                    K(i,j) =   r*r*log(r);
            end
        end
    end
  case 3
    for i=1:n
        for j=1:n
            r = norm(ctrl_pts(i,1:3) - ctrl_pts(j,1:3));
            K(i,j) =   -r;
        end
    end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if (nargin>=2)
    [m,d] = size(landmarks);
    %U = zeros(m,n);
    U = lambda*ones(m,n);
    switch d
        case 2
            for i=1:m
                for j=1:n
                    r = norm(landmarks(i,1:2) - ctrl_pts(j,1:2));
                    if (r>0)
                        U(i,j) =   r*r*log(r);
                    end
                end
            end
        case 3
            for i=1:m
                for j=1:n
                    r = norm(landmarks(i,1:3) - ctrl_pts(j,1:3));
                    U(i,j) =   -r;
                end
            end
    end
end



==> anc/code/L2RegistrationForCT/MATLAB/registration/compute_rbf_kernel.m <==
%% compute the kernel and basis matrix for rbf
function [U, K] = compute_rbf_kernel(ctrl_pts,landmarks, kernel, kernelParam)
%%=====================================================================
%% $RCSfile: compute_rbf_kernel.m,v $
%% $Author: mairead grogan $

%%=====================================================================
[n,d] = size(ctrl_pts);
[m,d] = size(landmarks);
U = zeros(m,n);
K = zeros(n,n);

for i=1:m
    for j=1:n
        r = norm(landmarks(i,1:3) - ctrl_pts(j,1:3));
        U(i,j) =  mg_apply_kernel(r, kernel, kernelParam);
    end
end


for i=1:n
    for j=1:n
        r = norm(ctrl_pts(i,1:3) - ctrl_pts(j,1:3));
        K(i,j) =   mg_apply_kernel(r, kernel, kernelParam);
    end
end







==> anc/code/L2RegistrationForCT/MATLAB/registration/gmmreg_L2_costfunc.m <==
function [f,g] = gmmreg_L2_costfunc(param, config)
%%=====================================================================
%% $RCSfile: gmmreg_L2_costfunc.m,v $
%% $Author: bing.jian $
%% $Date: 2008-11-13 21:34:29 +0000 (Thu, 13 Nov 2008) $
%% $Revision: 109 $
%%=====================================================================
model = config.model;
scene = config.scene;
scale = config.scale;
[transformed_model] = transform_pointset(model, 'affine3d', param);

[f,grad] = general_costfunc(transformed_model, scene, scale);
grad = grad';
g(1) = sum(grad(1,:));
g(2) = sum(grad(2,:));
g(3) = sum(grad(3,:));
g(4:12) = reshape(grad*model,1,9);


function [f, g] = rigid_costfunc(A, B, scale)
[f, g] =  GaussTransform(A,B,scale);
f = -f; g = -g;


function [f, g] = general_costfunc(A, B, scale)
[f1, g1] = GaussTransform(A,A,scale);
[f2, g2] = GaussTransform(A,B,scale);
f =  f1 - 2*f2;
g = 2*g1 - 2*g2;

==> anc/code/L2RegistrationForCT/MATLAB/registration/gmmreg_L2_costfunc_corr.m <==
function [f,g] = gmmreg_L2_costfunc_corr(param, config, corrA, corrB)
%%=====================================================================
%% $RCSfile: gmmreg_L2_costfunc.m,v $
%% $Author: bing.jian $
%% $Date: 2008-11-13 21:34:29 +0000 (Thu, 13 Nov 2008) $
%% $Revision: 109 $
%%=====================================================================
model = config.model;
scene = config.scene;
motion = config.motion;
scale = config.scale;
[transformed_model] = transform_pointset(model, motion, param);
switch lower(config.motion)
    case 'rigid2d'
        [f, grad] = rigid_costfunc(transformed_model, scene, scale);
        grad = grad';
        g(1) = sum(grad(1,:));
        g(2) = sum(grad(2,:));
        grad = grad*model;
        theta = param(3);
        r = [-sin(theta) -cos(theta);
             cos(theta)  -sin(theta)];
        g(3) = sum(sum(grad.*r));
    case 'rigid3d'
       [f,grad] = rigid_costfunc(transformed_model, scene, scale);
        [r,gq] = quaternion2rotation(param(1:4));
        grad = grad';
        gm = grad*model; 
        g(1) = sum(sum(gm.*gq{1}));
        g(2) = sum(sum(gm.*gq{2}));
        g(3) = sum(sum(gm.*gq{3}));
        g(4) = sum(sum(gm.*gq{4}));        
        g(5) = sum(grad(1,:));
        g(6) = sum(grad(2,:));
        g(7) = sum(grad(3,:));
    case 'affine2d'
        [f,grad] = general_costfunc(transformed_model, scene, scale);
        grad = grad';
        g(1) = sum(grad(1,:));
        g(2) = sum(grad(2,:));
        g(3:6) = reshape(grad*model,1,4);
    case 'affine3d'
        [f,grad] = general_costfunc(transformed_model, scene, scale, corrA, corrB);
        grad = grad';
        g(1) = sum(grad(1,:));
        g(2) = sum(grad(2,:));
        g(3) = sum(grad(3,:));
        g(4:12) = reshape(grad*model,1,9);
    otherwise
        error('Unknown motion type');
end;


function [f, g] = rigid_costfunc(A, B, scale)
[f, g] =  GaussTransform(A,B,scale);
f = -f; g = -g;


function [f, g] = general_costfunc_corr(A, B, scale, corrA, corrB)
[f1, g1] = GaussTransformCorr(A,A,scale, corrA, corrB);
[f2, g2] = GaussTransformCorr(A,B,scale, corrA, corrB);
f =  f1 - 2*f2;
g = 2*g1 - 2*g2;

==> anc/code/L2RegistrationForCT/MATLAB/registration/gmmreg_L2_rbf_costfunc.m <==
function [energy, grad] = gmmreg_L2_rbf_costfunc(param, init_affine, basis, scene, scale, alpha, beta, n, d, kernel)
%%=====================================================================
%% $RCSfile: gmmreg_L2_tps_costfunc.m,v $
%% $Author: bing.jian $
%% $Date: 2009-02-10 07:13:49 +0000 (Tue, 10 Feb 2009) $
%% $Revision: 121 $
%%=====================================================================

if isempty(init_affine)
    %% if init_affine is given as [ ], then it means the affine matrix is 
    %% part of parameter and will be updated during optimization as well.
    %% In this case, the length of parameter should be n*d
    affine_param = reshape(param(1:d*(d+1)),d,d+1);
    affine_param = affine_param';
    rbf_param = reshape(param(d*(d+1)+1:end),d,n);
    rbf_param = rbf_param';
else
    %% if a non-empty init_affine is given, then it will be treated as
    %% a fixed affine matrix.
    %% In this case, the length of parameter should be (n-d-1)*d
    rbf_param = reshape(param(1:d*n-d*(d+1)),d,n-d-1);
    rbf_param = rbf_param';
    affine_param = reshape(init_affine,d,d+1);
    affine_param = affine_param';
end
after_rbf = basis*[affine_param;rbf_param];
bending = trace(rbf_param'*kernel*rbf_param);
[energy,grad] = general_costfunc(after_rbf, scene, scale);
energy = alpha*energy + beta * bending;
grad = alpha*basis'*grad;
grad(d+2:(n+(d+1)),:) = grad(d+2:(n+(d+1)),:) + 2*beta*kernel*rbf_param;
if isempty(init_affine) 
    %% In this case, the length of gradient should be n*d    
    grad = grad';
    grad = reshape(grad,1,d*(n+ 4));
else 
    %% In this case, the length of parameter should be (n-d-1)*d    
    grad(1:d+1,:) = [ ];
    grad = grad';
    grad = reshape(grad,1,d*(n-d-1));
end

function [f, g] = general_costfunc(A, B, scale)
[f1, g1] = GaussTransform(A,A,scale);
[f2, g2] = GaussTransform(A,B,scale);
f =  f1 - 2*f2;
g = 2*g1 - 2*g2;




==> anc/code/L2RegistrationForCT/MATLAB/registration/gmmreg_L2_tps_costfunc.m <==
function [energy, grad] = gmmreg_L2_tps_costfunc(param, init_affine, basis,  kernel, scene, scale, alpha, beta, n, d)
%%=====================================================================
%% This function is based on gmmreg_L2_tps_costfunc, written by Jian et al and available for download here:https://github.com/bing-jian/gmmreg
%% these steps are detailed further in 'Robust Point Set Registration
%% Using Gaussian Mixture Models'
%%=====================================================================

if isempty(init_affine)
    %% if init_affine is given as [ ], then it means the affine matrix is 
    %% part of parameter and will be updated during optimization as well.
    %% In this case, the length of parameter should be n*d
    affine_param = reshape(param(1:d*(d+1)),d,d+1);
    affine_param = affine_param';
    tps_param = reshape(param(d*(d+1)+1:d*n),d,n-d-1);
    tps_param = tps_param';
else
    %% if a non-empty init_affine is given, then it will be treated as
    %% a fixed affine matrix.
    %% In this case, the length of parameter should be (n-d-1)*d
    tps_param = reshape(param(1:d*n-d*(d+1)),d,n-d-1);
    tps_param = tps_param';
    affine_param = reshape(init_affine,d,d+1);
    affine_param = affine_param';
end
after_tps = basis*[affine_param;tps_param];
bending = trace(tps_param'*kernel*tps_param);
[energy,grad] = general_costfunc(after_tps, scene, scale);
energy = alpha*energy + beta * bending;
grad = alpha*basis'*grad;
grad(d+2:n,:) = grad(d+2:n,:) + 2*beta*kernel*tps_param;
if isempty(init_affine) 
    %% In this case, the length of gradient should be n*d    
    grad = grad';
    grad = reshape(grad,1,d*n);
else 
    %% In this case, the length of parameter should be (n-d-1)*d    
    grad(1:d+1,:) = [ ];
    grad = grad';
    grad = reshape(grad,1,d*(n-d-1));
end

function [f, g] = general_costfunc(A, B, scale)
[f1, g1] = GaussTransform(A,A,scale);
[f2, g2] = GaussTransform(A,B,scale);
f =  f1 - 2*f2;
g = 2*g1 - 2*g2;


==> anc/code/L2RegistrationForCT/MATLAB/registration/gmmreg_L2_tps_costfunc_corr.m <==
function [energy, grad] = gmmreg_L2_tps_costfunc_corr(param, init_affine, basis,  kernel, scene, scale, alpha, beta, n, d, corrA, corrB)
%%=====================================================================
%% $RCSfile: gmmreg_L2_tps_costfunc.m,v $
%% $Author: bing.jian $
%% $Date: 2009-02-10 07:13:49 +0000 (Tue, 10 Feb 2009) $
%% $Revision: 121 $
%%=====================================================================

if isempty(init_affine)
    %% if init_affine is given as [ ], then it means the affine matrix is 
    %% part of parameter and will be updated during optimization as well.
    %% In this case, the length of parameter should be n*d
    affine_param = reshape(param(1:d*(d+1)),d,d+1);
    affine_param = affine_param';
    tps_param = reshape(param(d*(d+1)+1:d*n),d,n-d-1);
    tps_param = tps_param';
else
    %% if a non-empty init_affine is given, then it will be treated as
    %% a fixed affine matrix.
    %% In this case, the length of parameter should be (n-d-1)*d
    tps_param = reshape(param(1:d*n-d*(d+1)),d,n-d-1);
    tps_param = tps_param';
    affine_param = reshape(init_affine,d,d+1);
    affine_param = affine_param';
end
after_tps = basis*[affine_param;tps_param];
bending = trace(tps_param'*kernel*tps_param);
[energy, grad] = general_costfunc(after_tps, scene, scale, corrA, corrB);
energy = alpha*energy + beta * bending;
grad = alpha*basis'*grad;
grad(d+2:n,:) = grad(d+2:n,:) + 2*beta*kernel*tps_param;
if isempty(init_affine) 
    %% In this case, the length of gradient should be n*d    
    grad = grad';
    grad = reshape(grad,1,d*n);
else 
    %% In this case, the length of parameter should be (n-d-1)*d    
    grad(1:d+1,:) = [ ];
    grad = grad';
    grad = reshape(grad,1,d*(n-d-1));
end

function [f, g] = general_costfunc(A, B, scale, corrA, corrB)
[f1, g1] = GaussTransformCorr(A,A,scale, corrA, corrA);
[f2, g2] = GaussTransformCorr(A,B,scale, corrA, corrB);
%f = -2*f2;
%g = -2*f2;
f =  f1 - 2*f2;
g = 2*g1 - 2*g2;


==> anc/code/L2RegistrationForCT/MATLAB/registration/quaternion2rotation.m <==
% convert quaternion to rotation matrix
% Note:  [0,0,0,1] --> eye(3);
%
% See also: transform_by_rigid3d
function [R, g] = quaternion2rotation(q)
%%=====================================================================
%% $RCSfile: quaternion2rotation.m,v $
%% $Author: bing.jian $
%% $Date: 2008-11-13 21:34:29 +0000 (Thu, 13 Nov 2008) $
%% $Revision: 109 $
%%=====================================================================


x = q(1); y = q(2); z=q(3); r = q(4);
x2 = q(1) * q(1);
y2 = q(2) * q(2);
z2 = q(3) * q(3);
r2 = q(4) * q(4);

R(1,1) = r2 + x2 - y2 - z2;		% fill diagonal terms
R(2,2) = r2 - x2 + y2 - z2;
R(3,3) = r2 - x2 - y2 + z2;

xy = q(1) * q(2);
yz = q(2) * q(3);
zx = q(3) * q(1);
rx = q(4) * q(1);
ry = q(4) * q(2);
rz = q(4) * q(3);

R(1,2) = 2 * (xy + rz);			% fill off diagonal terms
R(1,3) = 2 * (zx - ry);
R(2,3) = 2 * (yz + rx);
R(2,1) = 2 * (xy - rz);
R(3,1) = 2 * (zx + ry);
R(3,2) = 2 * (yz - rx);

ss = (x2+y2+z2+r2);
R = R/ss;

if (nargout>1)
    ssss = ss*ss;
    % derivative of R(1,1) = r2 + x2 - y2 - z2;
    g1(1,1) = 4*x*(y2+z2)/ssss; g2(1,1) = -4*y*(x2+r2)/ssss;
    g3(1,1) = -4*z*(x2+r2)/ssss; g4(1,1) = 4*r*(y2+z2)/ssss;
    % derivative of R(2,2) = r2 - x2 + y2 - z2; 
    g1(2,2) = -4*x*(y2+r2)/ssss; g2(2,2) = 4*y*(x2+z2)/ssss;
    g3(2,2) = -4*z*(y2+r2)/ssss; g4(2,2) = 4*r*(x2+z2)/ssss;
    % derivative of R(3,3) = r2 - x2 - y2 + z2;
    g1(3,3) = -4*x*(z2+r2)/ssss; g2(3,3) = -4*y*(r2+z2)/ssss;
    g3(3,3) = 4*z*(x2+y2)/ssss; g4(3,3) = 4*r*(x2+y2)/ssss;

    % fill off diagonal terms
    % derivative of R(1,2) = 2 * (xy + rz);			
    g1(1,2) = 2*y/ss - 2*x*R(1,2)/ssss;
    g2(1,2) = 2*x/ss - 2*y*R(1,2)/ssss;
    g3(1,2) = 2*r/ss - 2*z*R(1,2)/ssss;
    g4(1,2) = 2*z/ss - 2*r*R(1,2)/ssss;
    % derivative of R(1,3) = 2 * (zx - ry);
    g1(1,3) = 2*z/ss - 2*x*R(1,3)/ssss;
    g2(1,3) = -2*r/ss - 2*y*R(1,3)/ssss;
    g3(1,3) = 2*x/ss - 2*z*R(1,3)/ssss;
    g4(1,3) = -2*y/ss - 2*r*R(1,3)/ssss;
    % derivative of R(2,3) = 2 * (yz + rx);
    g1(2,3) = 2*r/ss - 2*x*R(2,3)/ssss;
    g2(2,3) = 2*z/ss - 2*y*R(2,3)/ssss;
    g3(2,3) = 2*y/ss - 2*z*R(2,3)/ssss;
    g4(2,3) = 2*x/ss - 2*r*R(2,3)/ssss;
    % derivative of R(2,1) = 2 * (xy - rz);
    g1(2,1) = 2*y/ss - 2*x*R(2,1)/ssss;
    g2(2,1) = 2*x/ss - 2*y*R(2,1)/ssss;
    g3(2,1) = -2*r/ss - 2*z*R(2,1)/ssss;
    g4(2,1) = -2*z/ss - 2*r*R(2,1)/ssss;
    % derivative of R(3,1) = 2 * (zx + ry);
    g1(3,1) = 2*z/ss - 2*x*R(3,1)/ssss;
    g2(3,1) = 2*r/ss - 2*y*R(3,1)/ssss;
    g3(3,1) = 2*x/ss - 2*z*R(3,1)/ssss;
    g4(3,1) = 2*y/ss - 2*r*R(3,1)/ssss;
    % derivative of R(3,2) = 2 * (yz - rx);
    g1(3,2) = -2*r/ss - 2*x*R(3,2)/ssss;
    g2(3,2) = 2*z/ss - 2*y*R(3,2)/ssss;
    g3(3,2) = 2*y/ss - 2*z*R(3,2)/ssss;
    g4(3,2) = -2*x/ss - 2*r*R(3,2)/ssss;
    
    g{1} = g1; g{2} = g2; g{3} = g3; g{4} = g4;
end

==> anc/code/L2RegistrationForCT/MATLAB/registration/tps_compute_kernel.m <==
%% compute the kernel and basis matrix for thin-plate splines
%% reference:  Landmark-based Image Analysis, Karl Rohr, p195
function [K] = tps_compute_kernel(x,z)
%%=====================================================================
%% $RCSfile: tps_compute_kernel.m,v $
%% $Author: bing.jian $
%% $Date: 2008-11-30 23:09:59 +0000 (Sun, 30 Nov 2008) $
%% $Revision: 116 $
%%=====================================================================
[n, d] = size (x);
[m, d] = size (z);

% calc. the K matrix.
% 2D: K = r^2 * log r
% 3D: K = -r
K = zeros (n,m);

for i=1:d
  tmp = x(:,i) * ones(1,m) - ones(n,1) * z(:,i)';
  tmp = tmp .* tmp;
  K = K + tmp;
end;

if d == 2
  mask = K < 1e-10; % to avoid singularity.
  K = 0.5 * K .* log(K + mask) .* (K>1e-10);
else
  K = - sqrt(K);
end;




==> anc/code/L2RegistrationForCT/MATLAB/registration/transform_by_affine2d.m <==
% [result] = transform_by_affine2d(pointset, param)
% perform a 2D affine transform on a pointset and
% return the transformed pointset
% the param is expected in the order of 
%  [tx ty a11 a21 a12 a22] or
%  [tx a11 a12 ]
%  [ty a21 a22 ]
%
% See also: transform_by_affine3d, transform_by_rigid2d
function [result] = transform_by_affine2d(pointset, param)
%%=====================================================================
%% $RCSfile: transform_by_affine2d.m,v $
%% $Author: bing.jian $
%% $Date: 2008-11-13 21:34:29 +0000 (Thu, 13 Nov 2008) $
%% $Revision: 109 $
%%=====================================================================
n = size(pointset,1);
A = reshape(param,2,3);   A = A';
result =  [ones(n,1)  pointset(:,1:2)]*A;




==> anc/code/L2RegistrationForCT/MATLAB/registration/transform_by_affine3d.m <==
% [result] = transform_by_affine3d(pointset, param)
% perform a 3D affine transform on a pointset and
% return the transformed pointset
% the param is expected in the order of 
%  [tx ty tz a11 a21 a31 a12 a22 a32 a13 a23 a33] or
%  [tx a11 a12 a13]
%  [ty a21 a22 a23]
%  [tz a31 a32 a33]
%
% See also: transform_by_affine2d, transform_by_rigid3d
function [result] = transform_by_affine3d(pointset, param)
%%=====================================================================
%% $RCSfile: transform_by_affine3d.m,v $
%% $Author: bing.jian $
%% $Date: 2008-11-13 21:34:29 +0000 (Thu, 13 Nov 2008) $
%% $Revision: 109 $
%%=====================================================================
n = size(pointset,1);
A = reshape(param,3,4);   A = A'; 
result =  [ones(n,1)  pointset(:,1:3)]*A;
        


==> anc/code/L2RegistrationForCT/MATLAB/registration/transform_by_rigid2d.m <==
% [result] = transform_by_rigid2d(pointset, param)
% perform a 2D rigid transform on a pointset and
% return the transformed pointset
% Note that here 2D rigid transform is parametrized by [translation_x,
% translation_y, rotation_angle].
%
% See also: transform_by_rigid3d
function [result] = transform_by_rigid2d(pointset, param)
%%=====================================================================
%% $RCSfile: transform_by_rigid2d.m,v $
%% $Author: bing.jian $
%% $Date: 2008-11-30 23:09:59 +0000 (Sun, 30 Nov 2008) $
%% $Revision: 116 $
%%=====================================================================
n = size(pointset,1);
% parameters of 2D-rigid transform
delta_x = param(1);   % translation in x-dimension
delta_y = param(2);   % translation in y-dimension
d_theta = param(3);   % rotation in radius
% form the rotation matrix
r = [cos(d_theta) -sin(d_theta);
     sin(d_theta)  cos(d_theta)];
% first rotate
result(:,1:2) = pointset(:,1:2) * r' ;
% than translate
result(:,1:2) = result(:,1:2) + ones(n,1)*[delta_x delta_y];


==> anc/code/L2RegistrationForCT/MATLAB/registration/transform_by_rigid3d.m <==
% [result] = transform_by_rigid3d(pointset, param)
% perform a 3D rigid transform on a pointset and
% return the transformed pointset
% Note that here 3D rigid transform is parametrized by 7 numbers
% [quaternion(1 by 4) translation(1 by 3)]
%
% See also: quaternion2rotation, transform_by_rigid2d,
% transform_by_affine3d

function [result] = transform_by_rigid3d(pointset, param)
%%=====================================================================
%% $RCSfile: transform_by_rigid3d.m,v $
%% $Author: bing.jian $
%% $Date: 2008-11-30 23:09:59 +0000 (Sun, 30 Nov 2008) $
%% $Revision: 116 $
%%=====================================================================
n = size(pointset,1);
r = quaternion2rotation(param(1:4));
t = ones(n,1)*param(5:7);
result = pointset*r' + t;



==> anc/code/L2RegistrationForCT/MATLAB/registration/transform_by_tps.m <==
%% Perform thin-plate spline warping
%% Input:
%%       landmarks:   source pts stored in nxd matrix.  
%%       parameters:  parameters in nxd matrix where first (d+1) rows are
%%       affine parameters corresponding to <1,x,y>
%% Output:
%%       warped_pts:  target pts in nxd matrix
%%       energy:      bending energy

function [warped_pts, bending_energy] = transform_by_tps(param, landmarks, ctrl_pts)
%%=====================================================================
%% $RCSfile: transform_by_tps.m,v $
%% $Author: bing.jian $
%% $Date: 2008-11-30 23:09:59 +0000 (Sun, 30 Nov 2008) $
%% $Revision: 116 $
%%=====================================================================
if (nargin==2)
    [n,d] = size(landmarks);
    [B,lambda] = compute_basis(landmarks);
    warped_pts = B*param;
    tps_param = param(d+2:n,:);
    bending_energy = trace(tps_param'*diag(lambda)*tps_param);
else
    [m,d] = size(landmarks);
    [n,d] = size(ctrl_pts);
    [K,U] = compute_kernel(ctrl_pts,landmarks);
    Pm = [ones(m,1) landmarks];
    Pn = [ones(n,1) ctrl_pts];
    PP = null(Pn'); B = [Pm U*PP]; 
    warped_pts = B*param;
    tps_param = param(d+2:n,:);
    bending_energy = trace(tps_param'*PP'*K*PP*tps_param);
end



==> anc/code/L2RegistrationForCT/MATLAB/registration/transform_pointset.m <==
% Perform a spatial tranformation on a given pointset
% motion:  the motion model represented by string, can be
%         'rigid2d',    'rigid3d', 'affine2d',  'affine3d', 'tps'
% parameter: a row vector
function [transformed_pointset] = transform_pointset(pointset, motion, parameter, varargin)
%%=====================================================================
%% $RCSfile: transform_pointset.m,v $
%% $Author: bing.jian $
%% $Date: 2008-11-13 21:34:29 +0000 (Thu, 13 Nov 2008) $
%% $Revision: 109 $
%%=====================================================================

switch lower(motion)
    case 'rigid2d'
        transformed_pointset = transform_by_rigid2d(pointset, parameter);
    case 'rigid3d'
        transformed_pointset = transform_by_rigid3d(pointset, parameter);
    case 'affine2d'
        transformed_pointset = transform_by_affine2d(pointset, parameter);
    case 'affine3d'
        transformed_pointset = transform_by_affine3d(pointset, parameter);
    case 'tps'
        ctrl_pts = varargin{1};
        init_affine = varargin{2};
        [n,d] = size(ctrl_pts);
        p = reshape([init_affine parameter],d,n); p = p'; 
        transformed_pointset = transform_by_tps(p, pointset, ctrl_pts);
    otherwise
        error('Unknown motion type');
end;




==> anc/code/L2RegistrationForCT/OpenMPCode/mex_mgRecolourParallelTPS.cpp <==
#include "mex.h"
#include <omp.h>
#include <math.h>

void mexFunction(int nlhs, mxArray* plhs[], int nrhs, const mxArray* prhs[])
{
	double *pix, *A, *W, *ctrl, *recolour;    
	int num_pix, num_ctrl;   

	if (nrhs != 4) {
	mexErrMsgTxt("Four input arguments required.");
    } 
    if (nlhs > 1){
	mexErrMsgTxt("Too many output arguments.");
    }

	if (!(mxIsDouble(prhs[0]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    if (!(mxIsDouble(prhs[1]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    if (!(mxIsDouble(prhs[2]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
	 if (!(mxIsDouble(prhs[3]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    

	//inputs   
	pix = (double *)mxGetPr(prhs[0]);
	A = (double *)mxGetPr(prhs[1]);
	W = (double *)mxGetPr(prhs[2]);
	ctrl = (double *)mxGetPr(prhs[3]);

	//figure out dimensions   
	num_pix = mxGetN(prhs[0]);
	num_ctrl = mxGetN(prhs[3]);  
	
	//associate outputs   
	plhs[0] = mxCreateDoubleMatrix(3,num_pix, mxREAL);    
	recolour = mxGetPr(plhs[0]);

	long int i, tmp_indx0,tmp_indx1,tmp_indx2;
	int j;
	double norm, knorm;
	int nThreads = omp_get_max_threads();
	#pragma omp parallel for shared(pix, A, W, ctrl, num_ctrl) private(j,norm, knorm, tmp_indx0, tmp_indx1, tmp_indx2)
	for(i = 0; i < num_pix; i++)
		{
			tmp_indx0 = 3*i;
			tmp_indx1 = 3*i+1;
			tmp_indx2 = 3*i+2;
			recolour[tmp_indx0] = A[0] + A[3]*pix[tmp_indx0] + A[6]*pix[tmp_indx1] + A[9]*pix[tmp_indx2]; // t+Ax1
			recolour[tmp_indx1] = A[1] + A[4]*pix[tmp_indx0] + A[7]*pix[tmp_indx1] + A[10]*pix[tmp_indx2]; //t+Ax2
			recolour[tmp_indx2] = A[2] + A[5]*pix[tmp_indx0] + A[8]*pix[tmp_indx1] + A[11]*pix[tmp_indx2]; //t+Ax3
		
			for(j = 0; j < num_ctrl; j++)
			{
				norm = sqrt((pix[tmp_indx0] - ctrl[3*j])*(pix[tmp_indx0] - ctrl[3*j]) + (pix[tmp_indx1] - ctrl[(3*j)+1])*(pix[tmp_indx1] - ctrl[(3*j)+1]) + (pix[tmp_indx2] - ctrl[(3*j)+2])*(pix[tmp_indx2] - ctrl[(3*j)+2])); //|| Xi - cj||
				knorm = -norm;
				recolour[tmp_indx0] += knorm*(W[j*3]); //|| Xi - cj||*Wj1
				recolour[tmp_indx1] += knorm*(W[(j*3) + 1]); //|| Xi - cj||*Wj2
				recolour[tmp_indx2] += knorm*(W[(j*3) + 2]);//|| Xi - cj||*Wj3

				
			}
		}
	
	mexPrintf("nThreads = %i\n",nThreads);mexEvalString("drawnow");
}


==> anc/code/L2RegistrationForCT/OpenMPCode/mex_mgRecolourParallel_1.cpp <==
#include "mex.h"
#include <omp.h>
#include <math.h>

void mexFunction(int nlhs, mxArray* plhs[], int nrhs, const mxArray* prhs[])
{
	double *pix, *A, *Nv, *ctrl, *recolour;    
	int num_pix, num_ctrl;   

	if (nrhs != 4) {
	mexErrMsgTxt("Four input arguments required.");
    } 
    if (nlhs > 1){
	mexErrMsgTxt("Too many output arguments.");
    }

	if (!(mxIsDouble(prhs[0]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    if (!(mxIsDouble(prhs[1]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    if (!(mxIsDouble(prhs[2]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
	 if (!(mxIsDouble(prhs[3]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    

	//inputs   
	pix = (double *)mxGetPr(prhs[0]);
	A = (double *)mxGetPr(prhs[1]);
	Nv = (double *)mxGetPr(prhs[2]);
	ctrl = (double *)mxGetPr(prhs[3]);

	//figure out dimensions   
	num_pix = mxGetN(prhs[0]);
	num_ctrl = mxGetN(prhs[3]);  
	
	//associate outputs   
	plhs[0] = mxCreateDoubleMatrix(3,num_pix, mxREAL);    
	recolour = mxGetPr(plhs[0]);

	long int i, tmp_indx0,tmp_indx1,tmp_indx2;
	int j;
	double norm;
	int nThreads = omp_get_max_threads();
	#pragma omp parallel for shared(pix, A, Nv, ctrl, num_ctrl) private(j,norm,tmp_indx0, tmp_indx1, tmp_indx2)
	for(i = 0; i < num_pix; i++)
		{
			tmp_indx0 = 3*i;
			tmp_indx1 = 3*i+1;
			tmp_indx2 = 3*i+2;
			recolour[tmp_indx0] = A[0] + A[3]*pix[tmp_indx0] + A[6]*pix[tmp_indx1] + A[9]*pix[tmp_indx2]; // t+Ax1
			recolour[tmp_indx1] = A[1] + A[4]*pix[tmp_indx0] + A[7]*pix[tmp_indx1] + A[10]*pix[tmp_indx2]; //t+Ax2
			recolour[tmp_indx2] = A[2] + A[5]*pix[tmp_indx0] + A[8]*pix[tmp_indx1] + A[11]*pix[tmp_indx2]; //t+Ax3
		
			for(j = 0; j < num_ctrl; j++)
			{
				norm = -sqrt((pix[tmp_indx0] - ctrl[3*j])*(pix[tmp_indx0] - ctrl[3*j]) + (pix[tmp_indx1] - ctrl[(3*j)+1])*(pix[tmp_indx1] - ctrl[(3*j)+1]) + (pix[tmp_indx2] - ctrl[(3*j)+2])*(pix[tmp_indx2] - ctrl[(3*j)+2])); //|| Xi - cj||
				recolour[tmp_indx0] += norm*(Nv[j*3]); //|| Xi - cj||*Nvj1
				recolour[tmp_indx1] += norm*(Nv[(j*3) + 1]); //|| Xi - cj||*Nvj2
				recolour[tmp_indx2] += norm*(Nv[(j*3) + 2]);//|| Xi - cj||*Nvj3

				
			}
		}
	
	mexPrintf("nThreads = %i\n",nThreads);mexEvalString("drawnow");
}


==> anc/code/L2RegistrationForCT/OpenMPCode/mex_mgRecolourParallel_Mask.cpp <==
#include "mex.h"
#include <omp.h>
#include <math.h>

void mexFunction(int nlhs, mxArray* plhs[], int nrhs, const mxArray* prhs[])
{
	double *pix, *A1, *W1, *A2, *W2, *mask, *ctrl, *recolour;    
	int num_pix, num_ctrl;   

	if (nrhs != 7) {
	mexErrMsgTxt("Seven input arguments required.");
    } 
    if (nlhs > 1){
	mexErrMsgTxt("Too many output arguments.");
    }

	if (!(mxIsDouble(prhs[0]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    if (!(mxIsDouble(prhs[1]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
    if (!(mxIsDouble(prhs[2]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
	 if (!(mxIsDouble(prhs[3]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
	  if (!(mxIsDouble(prhs[4]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
	   if (!(mxIsDouble(prhs[5]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
	    if (!(mxIsDouble(prhs[6]))) {
      mexErrMsgTxt("Input array must be of type double.");
    }
		
    

	//inputs   
	pix = (double *)mxGetPr(prhs[0]);
	A1 = (double *)mxGetPr(prhs[1]);
	W1 = (double *)mxGetPr(prhs[2]);
	A2 = (double *)mxGetPr(prhs[3]);
	W2 = (double *)mxGetPr(prhs[4]);
	mask = (double *)mxGetPr(prhs[5]);
	ctrl = (double *)mxGetPr(prhs[6]);

	//figure out dimensions   
	num_pix = mxGetN(prhs[0]);
	num_ctrl = mxGetN(prhs[6]);  
	
	//associate outputs   
	plhs[0] = mxCreateDoubleMatrix(3,num_pix, mxREAL);    
	recolour = mxGetPr(plhs[0]);

	long int i, tmp_indx0,tmp_indx1,tmp_indx2;
	int j;
	double norm, knorm, k1, k2; 
	double W[375];
	double A[12];
	int nThreads = omp_get_max_threads();
	#pragma omp parallel for shared(pix, A1, W1, A2, W2, mask, ctrl, num_ctrl) private(j,norm, knorm, tmp_indx0, tmp_indx1, tmp_indx2, k1,k2, A, W)
	for(i = 0; i < num_pix; i++)
		{
			// Create new variables A that is k1*A1 + k2*A2
			k1 = 1 - mask[i];
			k2 = mask[i];
			A[0] = k1*A1[0] + k2*A2[0];		A[6] = k1*A1[6] + k2*A2[6];
			A[1] = k1*A1[1] + k2*A2[1];		A[7] = k1*A1[7] + k2*A2[7];
			A[2] = k1*A1[2] + k2*A2[2];		A[8] = k1*A1[8] + k2*A2[8];
			A[3] = k1*A1[3] + k2*A2[3];		A[9] = k1*A1[9] + k2*A2[9];
			A[4] = k1*A1[4] + k2*A2[4];		A[10] = k1*A1[10] + k2*A2[10];
			A[5] = k1*A1[5] + k2*A2[5];		A[11] = k1*A1[11] + k2*A2[11];

			// Do computation
			tmp_indx0 = 3*i;
			tmp_indx1 = 3*i+1;
			tmp_indx2 = 3*i+2;
			recolour[tmp_indx0] = A[0] + A[3]*pix[tmp_indx0] + A[6]*pix[tmp_indx1] + A[9]*pix[tmp_indx2]; // t+Ax1
			recolour[tmp_indx1] = A[1] + A[4]*pix[tmp_indx0] + A[7]*pix[tmp_indx1] + A[10]*pix[tmp_indx2]; //t+Ax2
			recolour[tmp_indx2] = A[2] + A[5]*pix[tmp_indx0] + A[8]*pix[tmp_indx1] + A[11]*pix[tmp_indx2]; //t+Ax3
		
			for(j = 0; j < num_ctrl; j++)
			{
				// Create new variables W that is k1*W1 + k2*W2
				W[j*3] =  k1*W1[j*3] + k2*W2[j*3];		
				W[(j*3) + 1] = k1*W1[(j*3) + 1] + k2*W2[(j*3) + 1];		
				W[(j*3) + 2] = k1*W1[(j*3) + 2] + k2*W2[(j*3) + 2];		

				norm = sqrt((pix[tmp_indx0] - ctrl[3*j])*(pix[tmp_indx0] - ctrl[3*j]) + (pix[tmp_indx1] - ctrl[(3*j)+1])*(pix[tmp_indx1] - ctrl[(3*j)+1]) + (pix[tmp_indx2] - ctrl[(3*j)+2])*(pix[tmp_indx2] - ctrl[(3*j)+2])); //|| Xi - cj||
				knorm = -norm;
				recolour[tmp_indx0] += knorm*(W[j*3]); //|| Xi - cj||*Wj1
				recolour[tmp_indx1] += knorm*(W[(j*3) + 1]); //|| Xi - cj||*Wj2
				recolour[tmp_indx2] += knorm*(W[(j*3) + 2]);//|| Xi - cj||*Wj3

				
			}
		}
	
	mexPrintf("nThreads = %i\n",nThreads);mexEvalString("drawnow");
}


==> anc/code/L2RegistrationForCT/OpenMPCode/mgRecolourPixels.m <==
function [result] = mgRecolourPixels(pix, A, Nv, ctrl)	
if(size(pix,2)==3)
    if exist('mex_mgRecolourParallel_1','file')
        [result] = mex_mgRecolourParallel_1(pix', A', Nv', ctrl');
    else
        message = ['Precompiled mgrecolourParallel module not found.\n' ...
            'If the corresponding MEX-functions exist, run the following command:\n' ...
            'mex -g  mex_mgRecolourParallel_1.cpp COMPFLAGS="/openmp $COMPFLAGS"'];
        message_id = 'MATLAB:MEXNotFound';
        error (message_id, message);
    end
else
    if exist('mex_mgRecolourParallel2d','file')
        [result] = mex_mgRecolourParallel2d(pix', A', Nv', ctrl');
    else
        message = ['Precompiled mgrecolourParallel module not found.\n' ...
            'If the corresponding MEX-functions exist, run the following command:\n' ...
            'mex -g  mex_mgRecolourParallel2d.cpp COMPFLAGS="/openmp $COMPFLAGS"'];
        message_id = 'MATLAB:MEXNotFound';
        error (message_id, message);
    end
        
    
end



==> anc/code/L2RegistrationForCT/OpenMPCode/mgRecolourPixelsRBF.m <==
function [result] = mgRecolourPixels(pix, A, w, ctrl, kernel, varargin)	
switch(kernel)
    case 'Gaussian' 
        b = varargin{1};
        if exist('mex_mgRecolourParallelGaussian','file')
            [result] = mex_mgRecolourParallelGaussian(pix', A', w', ctrl', b);
        else
            message = ['Precompiled mgrecolourParallel module not found.\n' ...
            'If the corresponding MEX-functions exist, run the following command:\n' ...
            'mex -g  mex_mgRecolourParallelGaussian.cpp COMPFLAGS="/openmp $COMPFLAGS"'];
            message_id = 'MATLAB:MEXNotFound';
            error (message_id, message);
        end
    
    case 'TPS'
        if exist('mex_mgRecolourParallelTPS','file')
            [result] = mex_mgRecolourParallelTPS(pix', A', w', ctrl');
        else
            message = ['Precompiled mgrecolourParallel module not found.\n' ...
            'If the corresponding MEX-functions exist, run the following command:\n' ...
           'mex -g  mex_mgRecolourParallelTPS.cpp COMPFLAGS="/openmp $COMPFLAGS"'];
            message_id = 'MATLAB:MEXNotFound';
            error (message_id, message);
        end
        
    case 'Multiquadric'
        b = varargin{1};
        if exist('mex_mgRecolourParallelMQ','file')
            [result] = mex_mgRecolourParallelMQ(pix', A', w', ctrl',b);
        else
            message = ['Precompiled mgrecolourParallel module not found.\n' ...
            'If the corresponding MEX-functions exist, run the following command:\n' ...
            'mex -g  mex_mgRecolourParallelMQ.cpp COMPFLAGS="/openmp $COMPFLAGS"'];
            message_id = 'MATLAB:MEXNotFound';
            error (message_id, message);
        end
    case 'Inversequadric'
        b = varargin{1};
        if exist('mex_mgRecolourParallelIQ','file')
            [result] = mex_mgRecolourParallelIQ(pix', A', w', ctrl',b);
        else
            message = ['Precompiled mgrecolourParallel module not found.\n' ...
            'If the corresponding MEX-functions exist, run the following command:\n' ...
             'mex -g  mex_mgRecolourParallelIQ.cpp COMPFLAGS="/openmp $COMPFLAGS"'];
            message_id = 'MATLAB:MEXNotFound';
            error (message_id, message);
        end
    case 'InverseMultiquadric'
        b = varargin{1};
        if exist('mex_mgRecolourParallelIM','file')
            [result] = mex_mgRecolourParallelIM(pix', A', w', ctrl',b);
        else
            message = ['Precompiled mgrecolourParallel module not found.\n' ...
            'If the corresponding MEX-functions exist, run the following command:\n' ...
            'mex -g  mex_mgRecolourParallelIM.cpp COMPFLAGS="/openmp $COMPFLAGS"'];
            message_id = 'MATLAB:MEXNotFound';
            error (message_id, message);
        end
end



==> anc/code/L2RegistrationForCT/OpenMPCode/mgRecolourPixels_Mask.m <==
function [result] = mgRecolourPixels_Mask(pix, A1, Nv1, A2, Nv2, Mask,  ctrl)	
if(size(pix,2)==3)
    if exist('mex_mgRecolourParallel_Mask','file')
        [result] = mex_mgRecolourParallel_Mask(pix', A1', Nv1', A2', Nv2', Mask', ctrl');
    else
        message = ['Precompiled mgrecolourParallel_Mask module not found.\n' ...
            'If the corresponding MEX-functions exist, run the following command:\n' ...
            'mex -g  mex_mgRecolourParallel_Mask.cpp COMPFLAGS="/openmp $COMPFLAGS"'];
        message_id = 'MATLAB:MEXNotFound';
        error (message_id, message);
    end
else
    %To Do
        
    
end



==> anc/code/L2RegistrationForCT/OpenMPCode/mg_initialiseMexFilesOMP.m <==
mex -g  mex_mgRecolourParallel_1.cpp COMPFLAGS="/openmp $COMPFLAGS"
mex -g  mex_mgRecolourParallel_Mask.cpp COMPFLAGS="/openmp $COMPFLAGS"
mex -g  mex_mgRecolourParallelTPS.cpp COMPFLAGS="/openmp $COMPFLAGS"

==> anc/code/L2RegistrationForCT/OpenMPCode/mg_transform_tps_parallel.m <==
function [warped_pts, bending_energy] = mg_transform_tps_parallel(param, landmarks, ctrl_pts)
%%=====================================================================
%Function created by Mairead Grogan October 2015
% Computes pixel recolouring in parallel for TPS transformation
%%=====================================================================
    [n,d] = size(ctrl_pts);
    param = reshape([param],d,n); param = param'; 
    Pn = [ones(n,1) ctrl_pts];
    PP = null(Pn'); 
    Nv = PP*param((d+2):end, :);
    warped_pts =  mgRecolourPixels(landmarks, param(1:(d+1), 1:d), Nv, ctrl_pts);
    warped_pts = warped_pts';




==> anc/code/L2RegistrationForCT/README.txt <==
%%-------------------------------------------------------------------
%%
%% Author: Mairead Grogan
%% Date: April 2017
%% 
%%-------------------------------------------------------------------

This zip file contains the code for the L2 based colour transfer method 
described in 'Robust Registration of Gaussian Mixtures for
Colour Transfer' currently posted on Arxiv. If using this code, please cite this paper. 


It contains code sourced from https://github.com/bing-jian/gmmreg  written by
Jian et al. in support of the paper 'Robust Point Set Registration Using Gaussian Mixture Models'. 
The web page for this paper can be found here: https://code.google.com/p/gmmreg/


The demo.m file is a script which shows how to run the colour transfer algorithm for both images with and without correspondeces. 
It implements the functions ctfunction.m (colour transfer applied to target and palette images without correspondences) and ctfunction_corr.m (colour transfer apllied to target and palette images with correspondences).

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

BEFORE RUNNING THE CODE: Building the mex files - 

1. Change the Matlab directory to the folder 'L2RegistrationForCT/MATLAB/GaussTransform' and run the script 'mg_initialiseMexFilesGT.m' to initialise the mex files. 
2. Change the Matlab directory to the folder 'L2RegistrationForCT/OpenMPCode' and run the script 'mg_initialiseMexFilesOMP.m' to initialise the mex files for recolouring that use open MP. 

This code uses Open MP within the mex files. Please ensure that you are using a C/C++ compiler which supports OpenMP. See: https://uk.mathworks.com/matlabcentral/answers/237411-can-i-make-use-of-openmp-in-my-matlab-mex-files

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

FOLDER LAYOUT

L2RegistrationForCT/data/ - contains the image files for processing.

L2RegistrationForCT/Results/ - contains the result files after processing.

L2RegistrationForCT/OpenMPCode/ - contains the mex files and Matlab files used for recolouring the target image using the estimated colour transfer function. This step is parallelised using OpenMP. 

L2RegistrationForCT/MATLAB/  - Files in the 'MATLAB' directory are organised as follows:
	
	gmmreg_rbf_L2.m and gmmreg_L2_corr.m
	    The main entry into the MATLAB implementation fro images without and wih correspondences.

	mg_initialize_config.m and mg_initialize_config_corr.m
	    Generate the configuration struct used in gmmreg_rbf_L2.m and gmmreg_L2_corr.m.
		
	auxiliary/
	    Some supporting functions.
		
	clustering/
		Functions that apply the KMeans or MVQ clustering algorithms.
	
	GaussTransform/
	    MEX-files for implementing the GaussTransform with and without correspondences.

	registration/
	    Functions used in the Matlab implementation of the GMMReg algorithm, 
	    requiring 'GaussTransform' and the optimization toolbox.

	
	
		
		
Please address any queries to Mairead Grogan at mgrogan@tcd.ie


==> anc/code/L2RegistrationForCT/Results/desktop.ini <==
[.ShellClassInfo]
IconResource=C:\Windows\system32\SHELL32.dll,4
[ViewState]
Mode=
Vid=
FolderType=Generic


==> anc/code/L2RegistrationForCT/ctfunction.asv <==
function [param, config] = ctfunction(paletteFile, targetFile, varargin);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% ctfunction(paletteFile, targetFile, clusterFun, nColors,colourSpace )
% Computes the colour transfer result between a target image and palette
% image that are aligned, eg. pixels at the same location in both images
% are correspondences.
%
% paletteFile:  The name of the palette file to be processed. The colour
%               distribution of the palette file will be mapped to the target image. 
% targetFile:   The name of the target file to be processed.The colour
%               distribution of the palette file will be mapped to the target image.
% clusterFun:   'KMeans' or 'MVQ'(default). The clustering function used.
% nColors:      The number of clusters computed by the clustering
%               function. The default is 50.
% colourSpace:  The colour space in which the registration is performed. The default is 'RGB'. 
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


if(nargin < 2)
    %Three input arguements must be given
    error('Two input arguements are required: palette image, target image.');
elseif(nargin == 2)
    %If a clustering function is not specified, use Matlab's MVQ fucntion.
    %If the number of clusters to be used is not specified, use 50. 
    clusterFun = 'MVQ';
    nColors = 50;
    colourSpace = 'RGB';
elseif(nargin == 3)
    clusterFun = varargin{1};
    nColors = 50;
    colourSpace = 'RGB';
elseif(nargin == 4)
    clusterFun = varargin{1};
    nColors = varargin{2};
    colourSpace = 'RGB';
elseif(nargin == 5)
    clusterFun = varargin{1};
    nColors = varargin{2};
    colourSpace = varargin{3};
end
addpath(genpath('../L2RegistrationForCT'));

close all;

%read target image and reshape
he1 = imread(targetFile);
if(strcmp(colourSpace, 'CIELab') && strcmp(clusterFun, 'KMeans'))
        he1	= rgb2lab(he1);
end
dfull1 = double(he1);
fnrows = size(dfull1,1);
fncols = size(dfull1,2);
full_transform = reshape(dfull1,fnrows*fncols,3);

%read palette image
he2 = imread(paletteFile);
if(strcmp(colourSpace, 'CIELab'))
        he2	= rgb2lab(he2);
end

%cluster target and palette image to get most dominant colours
disp('Clustering of palette and target image started...');
switch(clusterFun)
    case 'KMeans'
        X = mg_applyKMeans(he1,nColors);
        Y = mg_applyKMeans(he2,nColors);
    case 'MVQ'
        X = mg_quantImage( he1, nColors);
        Y = mg_quantImage(he2, nColors);
end
disp('Clustering of palette and target image finished.');

%initialise some parameters used to control the registration 
[config] = mg_initialize_config(X,Y, colourSpace);
disp('Registration of colours started...');
%register the colours using an annealling scheme, estimate a TPS transformation 
for i = 1:config.AnnSteps
    config.iter = (config.AnnSteps-i+1);
    [param, transformed_model, history, config] = gmmreg_rbf_L2(config);
    if(i ~= config.AnnSteps)
        config.scale = .5*config.scale;
    end
end
disp('Registration of colours finished.');

%apply the colour transformation to the target image to get the result
%image
disp('Applying colour transfer to target image...');
fullTransform = mg_transform_tps_parallel(param, full_transform, config.ctrl_pts);
disp('Finished.');
finalResult = reshape(fullTransform, [fnrows fncols 3]);
finalResult = uint8(finalResult);
%imshow(finalResult);

%sve the result
disp('Saving the result in Results/result.png');
imwrite(finalResult, 'Results/nocorrresult.png', 'png' );

end



==> anc/code/L2RegistrationForCT/ctfunction.m <==
function [param, config] = ctfunction(paletteFile, targetFile, varargin);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% ctfunction(paletteFile, targetFile, clusterFun, nColors,colourSpace )
% Computes the colour transfer result between a target image and palette
% image that are aligned, eg. pixels at the same location in both images
% are correspondences.
%
% paletteFile:  The name of the palette file to be processed. The colour
%               distribution of the palette file will be mapped to the target image. 
% targetFile:   The name of the target file to be processed.The colour
%               distribution of the palette file will be mapped to the target image.
% clusterFun:   'KMeans' or 'MVQ'(default). The clustering function used.
% nColors:      The number of clusters computed by the clustering
%               function. The default is 50.
% colourSpace:  The colour space in which the registration is performed. The default is 'RGB'. 
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


if(nargin < 2)
    %Three input arguements must be given
    error('Two input arguements are required: palette image, target image.');
elseif(nargin == 2)
    %If a clustering function is not specified, use Matlab's MVQ fucntion.
    %If the number of clusters to be used is not specified, use 50. 
    clusterFun = 'MVQ';
    nColors = 50;
    colourSpace = 'RGB';
elseif(nargin == 3)
    clusterFun = varargin{1};
    nColors = 50;
    colourSpace = 'RGB';
elseif(nargin == 4)
    clusterFun = varargin{1};
    nColors = varargin{2};
    colourSpace = 'RGB';
elseif(nargin == 5)
    clusterFun = varargin{1};
    nColors = varargin{2};
    colourSpace = varargin{3};
end
addpath(genpath('../L2RegistrationForCT'));

close all;

%read target image and reshape
he1 = imread(targetFile);
if(strcmp(colourSpace, 'CIELab') && strcmp(clusterFun, 'KMeans'))
        he1	= rgb2lab(he1);
elseif(strcmp(colourSpace, 'CIELab') && strcmp(clusterFun, 'MVQ'))
    disp('MVQ clustering cannot be applied in CIELAB space in this implementation. Using RGB space instead.');
    colourSpace = 'RGB';
end
dfull1 = double(he1);
fnrows = size(dfull1,1);
fncols = size(dfull1,2);
full_transform = reshape(dfull1,fnrows*fncols,3);

%read palette image
he2 = imread(paletteFile);
if(strcmp(colourSpace, 'CIELab'))
        he2	= rgb2lab(he2);
end

%cluster target and palette image to get most dominant colours
disp('Clustering of palette and target image started...');
switch(clusterFun)
    case 'KMeans'
        X = mg_applyKMeans(he1,nColors);
        Y = mg_applyKMeans(he2,nColors);
    case 'MVQ'
        X = mg_quantImage( he1, nColors);
        Y = mg_quantImage(he2, nColors);
end
disp('Clustering of palette and target image finished.');

%initialise some parameters used to control the registration 
[config] = mg_initialize_config(X,Y, colourSpace);
disp('Registration of colours started...');
%register the colours using an annealling scheme, estimate a TPS transformation 
for i = 1:config.AnnSteps
    config.iter = (config.AnnSteps-i+1);
    [param, transformed_model, history, config] = gmmreg_rbf_L2(config);
    if(i ~= config.AnnSteps)
        config.scale = .5*config.scale;
    end
end
disp('Registration of colours finished.');

%apply the colour transformation to the target image to get the result
%image
disp('Applying colour transfer to target image...');
fullTransform = mg_transform_tps_parallel(param, full_transform, config.ctrl_pts);
disp('Finished.');
if(strcmp(colourSpace, 'CIELab'))
       fullTransform = lab2rgb(fullTransform);
       ind1 = find(fullTransform < 0);
       fullTransform(ind1) = 0;
       ind2 = find(fullTransform > 1);
       fullTransform(ind2) = 1;
       fullTransform = 255*fullTransform;
end

finalResult = reshape(fullTransform, [fnrows fncols 3]);
finalResult = uint8(finalResult);
%imshow(finalResult);

%sve the result
disp('Saving the result in Results/result.png');
imwrite(finalResult, 'Results/nocorrresult.png', 'png' );

end



==> anc/code/L2RegistrationForCT/ctfunction_corr.m <==
function [param, config] = ctfunction_corr(paletteFile, targetFile, varargin);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% ctfunction_corr(paletteFile, targetFile, colourSpace, numCorr)
% Computes the colour transfer result between a target image and palette
% image that are aligned, eg. pixels at the same location in both images
% are correspondences.
%
% paletteFile:  The name of the palette file to be processed. The colour
%               distribution of the palette file will be mapped to the target image. 
% targetFile:   The name of the target file to be processed.The colour
%               distribution of the palette file will be mapped to the target image.
% colourSpace:  'RGB' or 'CIELab' . The colour space in which the registration is performed. 
% numCorr:      The number of correspondences used to compute the colour transfer function, eg. 50
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

if(nargin < 2)
    %Two input arguements must be given
    error('Two input arguements are required: palette image, target image.');
elseif(nargin == 2)
    colourSpace = 'RGB';
    numCorr = 5000;
elseif(nargin == 3)
    colourSpace = varargin{1};
    numCorr = 5000;
elseif(nargin == 4)
    colourSpace = varargin{1};
    numCorr = varargin{2};
end
addpath(genpath('../L2RegistrationForCT'));

close all;

%read target image and reshape
he1 = imread(targetFile);
if(strcmp(colourSpace, 'CIELab'))
        he1	= rgb2lab(he1);
end
dfull1 = double(he1);
fnrows = size(dfull1,1);
fncols = size(dfull1,2);
ab1 = reshape(dfull1,fnrows*fncols,3);


he2 = imread(paletteFile);
if(strcmp(colourSpace, 'CIELab'))
        he2	= rgb2lab(he2);
end
ab2 = double(he2);
nrows = size(ab2,1);
ncols = size(ab2,2);
ab2 = reshape(ab2,nrows*ncols,3);
%ind = randperm(nrows*ncols,3*round((nrows*ncols)/100));
ind = randperm(nrows*ncols,numCorr);
X = ab1(ind,:); Y = ab2(ind,:);
[n,d] = size(X);

%initialise some parameters used to control the registration 
[config] = mg_initialize_config_corr(X,Y, colourSpace);
disp('Registration of colours started...');
%register the colours using an annealling scheme, estimate a TPS transformation 
for i = 1:config.AnnSteps
    config.iter = (config.AnnSteps-i+1);
    [param, transformed_model, history, config] = gmmreg_L2_corr(config, 0:(n-1), 0:(n-1));
    if(i ~= config.AnnSteps)
        config.scale = .5*config.scale;
    end
end
disp('Registration of colours finished.');

%apply the colour transformation to the target image to get the result
%image
disp('Applying colour transfer to target image...');
fullTransform = mg_transform_tps_parallel(param, ab1, config.ctrl_pts);
disp('Finished.');
if(strcmp(colourSpace, 'CIELab'))
       fullTransform = lab2rgb(fullTransform);
       ind1 = find(fullTransform < 0);
       fullTransform(ind1) = 0;
       ind2 = find(fullTransform > 1);
       fullTransform(ind2) = 1;
       fullTransform = 255*fullTransform;
       
end
finalResult = reshape(fullTransform, [fnrows fncols 3]);
finalResult = uint8(finalResult);
imshow(finalResult);

%sve the result
imwrite(finalResult, 'Results/corrresult.png', 'png' );

end

==> anc/code/L2RegistrationForCT/demo.asv <==
%% No correspondences [ctfunction(target, palette, clusterFunction, numClusters)]
palette1 = 'data/pink.jpg';
target1 = 'data/yellow.jpg';
ctfunction(palette1,target1, 'KMeans', 50, 'RGB'); %this will apply colour transfer in RGB space with 50 Kmeans clusters selected from the target and palette images. (used to generate results in paper)

% Some more samples showing how to set the parameters of ctfunction 
%ctfunction(palette1,target1, 'MVQ'); %this will apply colour transfer in RGB space using MVQ clustering, and 50 clusters as default (quicker than KMeans).
%ctfunction(palette1,target1, 'KMeans'); %this will apply colour transfer in RGB space using KMeans clustering, and 50 clusters as default.
%ctfunction(palette1,target1,'MVQ', 30); %this will apply colour transfer with MVQ clustering, computing 30 clusters in the traget and palette images.
%ctfunction(palette1,target1,'KMeans', 50, 'CIELab'); %this will apply colour transfer with KMeans clustering, computing 50 clusters in the target and palette images in CIELab space.

%% Correspondences
palette2 = 'reference_aligned.png';
target2 = 'input.png';
ctfunction_corr(palette2,target2);%this will apply colour transfer in RGB space using 5000 correspondences (assumed that the target and palette images are aligned.)

%Some more samples showing how to set the parameters of ctfunction_corr 
%ctfunction_corr(palette2,target2,'CIELab');
%ctfunction_corr(palette2,target2,'RGB', 50000); % set to 50000 to recreate results in paper.





%% display results
close all;
screensize = get(0,'ScreenSize');
sz = [576, 1024];
figure('Position', [ ceil((screensize(3)-sz(2))/2), ceil((screensize(4)-sz(1))/2), sz(2), sz(1)]);
subplot('Position',[0.01  0.4850 0.3200 .47]); 
imshow(imread(target1)); title('Target Image'); 

subplot('Position',[0.3400  0.4850 0.3200 .47]); 
imshow(imread(palette1)); title('Palette Image'); 

subplot('Position',[0.67  0.4850 0.3200 .47]);
imshow(imread('Results\nocorrresult.png')); title('Result after colour transfer');   

subplot('Position',[0.01  0.01 0.3200 .47]); 
imshow(imread(target2)); title('Target Image'); 

subplot('Position',[0.3400  0.01 0.3200 .47]); 
imshow(imread(palette2)); title('Palette Image'); 

subplot('Position',[0.67  0.01 0.3200 .47]);
imshow(imread('Results\corrresult.png')); title('Result after colour transfer'); 



==> anc/code/L2RegistrationForCT/demo.m <==
%% No correspondences [ctfunction(paletteFile, targetFile, clusterFun, nColors,colourSpace )]
palette1 = 'data/pink.jpg';
target1 = 'data/yellow.jpg';
ctfunction(palette1,target1, 'KMeans', 50, 'RGB'); %this will apply colour transfer in RGB space with 50 Kmeans clusters selected from the target and palette images. (used to generate results in paper)

% Some more samples showing how to set the parameters of ctfunction 
%ctfunction(palette1,target1, 'MVQ'); %this will apply colour transfer in RGB space using MVQ clustering, and 50 clusters as default (quicker than KMeans).
%ctfunction(palette1,target1, 'KMeans'); %this will apply colour transfer in RGB space using KMeans clustering, and 50 clusters as default.
%ctfunction(palette1,target1,'MVQ', 30); %this will apply colour transfer with MVQ clustering, computing 30 clusters in the traget and palette images.
%ctfunction(palette1,target1,'KMeans', 50, 'CIELab'); %this will apply colour transfer with KMeans clustering, computing 50 clusters in the target and palette images in CIELab space.

%% Correspondences [ctfunction_corr(paletteFile, targetFile, colourSpace, numCorr)]
palette2 = 'reference_aligned.png';
target2 = 'input.png';
ctfunction_corr(palette2,target2);%this will apply colour transfer in RGB space using 5000 correspondences (assumed that the target and palette images are aligned.)

%Some more samples showing how to set the parameters of ctfunction_corr 
%ctfunction_corr(palette2,target2,'CIELab');
%ctfunction_corr(palette2,target2,'RGB', 50000); % set to 50000 to recreate results in paper.





%% display results
close all;
screensize = get(0,'ScreenSize');
sz = [576, 1024];
figure('Position', [ ceil((screensize(3)-sz(2))/2), ceil((screensize(4)-sz(1))/2), sz(2), sz(1)]);
subplot('Position',[0.01  0.4850 0.3200 .47]); 
imshow(imread(target1)); title('Target Image'); 

subplot('Position',[0.3400  0.4850 0.3200 .47]); 
imshow(imread(palette1)); title('Palette Image'); 

subplot('Position',[0.67  0.4850 0.3200 .47]);
imshow(imread('Results/nocorrresult.png')); title('Result after colour transfer');   

subplot('Position',[0.01  0.01 0.3200 .47]); 
imshow(imread(target2)); title('Target Image'); 

subplot('Position',[0.3400  0.01 0.3200 .47]); 
imshow(imread(palette2)); title('Palette Image'); 

subplot('Position',[0.67  0.01 0.3200 .47]);
imshow(imread('Results/corrresult.png')); title('Result after colour transfer'); 


